Measuring the integrated Sachs-Wolfe effect from the low-density regions of the universe

The integrated Sachs-Wolfe (ISW) effect is caused by the decay of cosmological gravitational potential, and is therefore a unique probe of dark energy. However, its robust detection is still problematic. Various tensions between different data sets, different large scale structure (LSS) tracers, and between data and the $\Lambda$CDM theory prediction, exist. We propose a novel method of ISW measurement by cross correlating CMB and the LSS traced by "low-density-position" (LDP, \citet{2019ApJ...874....7D}). It isolates the ISW effect generated by low-density regions of the universe, but insensitive to selection effects associated with voids. We apply it to the DR8 galaxy catalogue of the DESI Legacy imaging surveys, and obtain the LDPs at $z\leq 0.6$ over $\sim$ 20000 $deg^2$ sky coverage. We then cross correlate with the Planck temperature map, and detect the ISW effect at $3.2\sigma$. We further compare the measurement with numerical simulations of the concordance $\Lambda$CDM cosmology, and find the ISW amplitude parameter $A_{ISW}=1.14\pm0.38$ when we adopt a LDP definition radius $R_s=3^{'}$, fully consistent with the prediction of the standard $\Lambda$CDM cosmology ($A_{ISW}=1$). This agreement with $\Lambda$CDM cosmology holds for all the galaxy samples and $R_s$ that we have investigated. Furthermore, the S/N is comparable to that of galaxy ISW measurement. These results demonstrate the LDP method as a competitive alternative to existing ISW measurement methods, and provide independent checks to existing tensions.

==> fig/rename.sh <==
rename -vs 0.01-0.2-0.4 001-02-04 *0.01-0.2-0.4*.pdf
rename -vs 0.2-0.4-0.8 02-04-08 *0.2-0.4-0.8*.pdf
rename -vs 0.4-0.6-0.8 04-06-08 *0.4-0.6-0.8*.pdf


==> run.sh <==
fname=ISW_ZPJ
pdflatex $fname.tex
bibtex $fname
pdflatex $fname.tex
evince $fname.pdf &

